WeGotYouCovered: The Winning Solver from the PACE 2019 Implementation Challenge, Vertex Cover Track

We present the winning solver of the PACE 2019 Implementation Challenge, Vertex Cover Track. The minimum vertex cover problem is one of a handful of problems for which kernelization---the repeated reducing of the input size via data reduction rules---is known to be highly effective in practice. Our algorithm uses a portfolio of techniques, including an aggressive kernelization strategy, local search, branch-and-reduce, and a state-of-the-art branch-and-bound solver. Of particular interest is that several of our techniques were not from the literature on the vertex over problem: they were originally published to solve the (complementary) maximum independent set and maximum clique problems. Aside from illustrating our solver's performance in the PACE 2019 Implementation Challenge, our experiments provide several key insights not yet seen before in the literature. First, kernelization can boost the performance of branch-and-bound clique solvers enough to outperform branch-and-reduce solvers. Second, local search can significantly boost the performance of branch-and-reduce solvers. And finally, somewhat surprisingly, kernelization can sometimes make branch-and-bound algorithms perform worse than running branch-and-bound alone.

==> plots/eval.py <==
#!/usr/bin/python
import sys, os, re, getopt, random, argparse, math
import subprocess 
# import statistics 
import itertools
import matplotlib as mpl
import csv
import numpy as np

mpl.use('pgf')
latexConf = {
    "pgf.texsystem": "pdflatex",
    "font.family": "serif", # use serif/main font for text elements
    "font.serif": ["Computer Modern"], # use serif/main font for text elements
    # "axes.titlesize": "xx-large",   # fontsize of the axes title
    # "axes.labelsize": "xx-large",  # fontsize of the x any y labels
    # "xtick.labelsize": "xx-large",  # fontsize of the tick labels
    # "ytick.labelsize": "xx-large",  # fontsize of the tick labels
    # "legend.fontsize": "xx-large", #legend font size
    "axes.titlesize": "x-small",   # fontsize of the axes title
    "axes.labelsize": "x-small",  # fontsize of the x any y labels
    "xtick.labelsize": "x-small",  # fontsize of the tick labels
    "ytick.labelsize": "x-small",  # fontsize of the tick labels
    "legend.fontsize": "x-small", #legend font size
    "text.usetex": True,    # use inline math for ticks
    "pgf.rcfonts": False,   # don't setup fonts from rc parameters
    "pgf.preamble": [
        r"\renewcommand{\sfdefault}{phv}",
        r"\renewcommand{\rmdefault}{ptm}",
        r"\renewcommand{\ttdefault}{pcr}",
        r"\normalfont\selectfont"
    ]}
mpl.rcParams.update(latexConf)

import matplotlib.pyplot as plt
from matplotlib.backends.backend_pdf import PdfPages

def list_files(dir):
    r = []
    for root, dirs, files in os.walk(dir):
        files = [f for f in files if not f[0] == '.']
        for name in files:
            r.append(os.path.join(root, name))
    return r

def log_format(y,pos):
    decimalplaces = int(np.maximum(-np.log10(y),0))     # =0 for numbers >=1
    formatstring = '{{:.{:1d}f}}'.format(decimalplaces)
    return formatstring.format(y)

def update_colors(ax):
    lines = ax.lines
    colors = cm(np.linspace(0, 1, len(lines)))
    for line, c in zip(lines, colors):
        line.set_color(c)

class bcolors:
    HEADER = '\033[95m'
    OKBLUE = '\033[94m'
    OKGREEN = '\033[92m'
    WARNING = '\033[93m'
    FAIL = '\033[91m'
    ENDC = '\033[0m'
    BOLD = '\033[1m'
    UNDERLINE = '\033[4m'

#######################
# Plot data
#######################
def plot_density(data, ax):
    print("Generate plot...")

    ax.grid(True)
    # ax.set_title("Solving time over density")

    ax.set_xscale("log", basex=10)
    # ax.set_xlabel("Density $\\frac{2m}{n(n-1)}$")
    # ax.set_xlabel("Edges $m$")
    ax.set_xlabel("Metric")
    # ax.set_xlim(xmax=0.2)
    ax.get_xaxis().set_major_formatter(mpl.ticker.FuncFormatter(log_format))

    ax.set_yscale('log', basey=10)
    ax.set_ylabel("Time $t$ (s)")
    # ax.set_ylim(ymax=500)

    density = [2*float(x['m'])/(float(x['n'])*float(x['n']) - 1) for x in data]
    density_kernel = [2*float(x['m\''])/(float(x['n\''])*float(x['n\'']) - 1) for x in data]
    vertices = [float(x['n']) for x in data]
    vertices_kernel = [float(x['n\'']) for x in data]
    edges = [float(x['m']) for x in data]
    edges_kernel = [float(x['m\'']) for x in data]
    size = [float(x['n']) + float(x['m']) for x in data]
    size_kernel = [float(x['n\'']) + float(x['m\'']) for x in data]
    quotient = [float(x['n\'']) / float(x['n']) for x in data]

    for solver in solvers:
        times = sorted([float(x[solver]) for x in data])
        # valid_times = [x for x in times if x < 1800.0]
        ax.scatter(x=quotient, y=times, color=next(color), lw=1, s=10, marker=next(marker), label=solver_labels[solver])
    ax.legend(bbox_to_anchor=anchor, ncol=3, loc='center', borderaxespad=0.)
    # update_colors(ax)

def plot_solved(data, ax):
    print("Generate plot...")

    ax.grid(True)
    # ax.set_title("Instances solved over time")

    ax.set_xscale("log", basex=10)
    ax.set_xlabel("Time $t$ (s)")
    ax.get_xaxis().set_major_formatter(mpl.ticker.FuncFormatter(log_format))

    # ax.set_yscale("log", basey=2)
    ax.set_ylabel("Instances solved")
    ax.set_ylim(ymax=100)
    ax.yaxis.set_major_locator(plt.MaxNLocator(5))

    for solver in solvers:
        times = sorted([float(x[solver]) for x in data])
        valid_times = [x for x in times if x < 1800.0]
        instances_solved = range(1, len(valid_times) + 1)
        print(solver + ": " + str(len(valid_times) + 0))
        ax.plot(valid_times, instances_solved, lw=2, color=next(color), label=solver_labels[solver])
    ax.legend(bbox_to_anchor=solved_anchor, ncol=3, loc='center', borderaxespad=0.)
    # update_colors(ax)

def parse_file(input_file):
    with open(input_file, 'rb') as f:
        raw_data = csv.DictReader(f)
        data = list(raw_data)
    return sorted(data)

#######################
# Main
#######################

parser = argparse.ArgumentParser(description='Evaluate scaling of component algorithms.')
parser.add_argument('-input', type=str, nargs='?')
parser.add_argument('-output', type=str, nargs='?')
parser.add_argument('-s', type=str, nargs='?')
parser.add_argument('-g', type=str, nargs='?')
parser.add_argument('-l', type=str, nargs='+')
parser.add_argument('-f', type=str, nargs='?')
args = parser.parse_args()

input_file = args.input
output_file = args.output

cm = plt.get_cmap('gist_earth')
color = itertools.cycle(("g", "r", "b", "y", "c")) 
marker = itertools.cycle(("o", "v", "x", "d", "^")) 

solved_anchor = [0.5, -0.45]
anchor = [0.5, -0.6]

solvers = ['MoMC', 'RMoMC', 'FullBnR', 'BnrwithoutLS', 'FullAlgorithm']
solver_labels = {'MoMC': 'MoMC', 'RMoMC': 'RMoMC', 'FullBnR': 'LSBnR', 'BnrwithoutLS': 'BnR', 'FullAlgorithm': 'FullA'}

print("##########################")
print(bcolors.HEADER + "Generate PACE plots" + bcolors.ENDC)
print("##########################")


plt.rc('figure', figsize=(3, 1.75))

f, axarr = plt.subplots(1, 1)
plot_density(parse_file(input_file), axarr)
plt.savefig(output_file + "_density.pgf", bbox_inches="tight")

f, axarr = plt.subplots(1, 1)
plot_solved(parse_file(input_file), axarr)
plt.savefig(output_file + "_solutions.pgf", bbox_inches="tight")

